Clustering-based Partitioning for Large Web Graphs

Graph partitioning plays a vital role in distributedlarge-scale web graph analytics, such as pagerank and labelpropagation. The quality and scalability of partitioning strategyhave a strong impact on such communication- and computation-intensive applications, since it drives the communication costand the workload balance among distributed computing nodes.Recently, the streaming model shows promise in optimizing graphpartitioning. However, existing streaming partitioning strategieseither lack of adequate quality or fall short in scaling with alarge number of partitions.In this work, we explore the property of web graph clusteringand propose a novel restreaming algorithm for vertex-cut parti-tioning. We investigate a series of techniques, which are pipelinedas three steps, streaming clustering, cluster partitioning, andpartition transformation. More, these techniques can be adaptedto a parallel mechanism for further acceleration of partitioning.Experiments on real datasets and real systems show that ouralgorithm outperforms state-of-the-art vertex-cut partitioningmethods in large-scale web graph processing. Surprisingly, theruntime cost of our method can be an order of magnitude lowerthan that of one-pass streaming partitioning algorithms, whenthe number of partitions is large.

==> ret/result/IO/IO_time.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.18
		# right
		set rmargin at screen 0.95
		
		set ylabel "Runtime(s)" font "Times_New_Roman,  24" offset -1.5, -1
		set x2label "1-pass" font "Times_New_Roman , 14" offset -23.8, -16.5
		set title "3-pass" font "Times_New_Roman , 14" offset 24, -1.2
		set key box font "Times_New_Roman, 21"
		
		set arrow from first 0,graph 0.02 to first -0.6, graph 0.08 filled linewidth 2
		set arrow from first 5,graph 0.08 to first 5.6, graph 0.14 filled linewidth 2
		
		set style data histogram
		#set style fill pattern 2 border -1
		set style fill pattern 4 border 1
		
		set style histogram columnstacked
		#set style fill solid border lt -1 
		
		set xtics font "Times_New_Roman, 16"
		set ytics font "Times_New_Roman, 20"
		
		set lt 1 lc rgb 'black'
		set lt 2 lc rgb 'white' 

		set tics nomirror
		set key right
		set boxwidth 0.4
		#set border 1.5
		set key autotitle columnheader 
		
		
        set term pdfcairo
        set output "${file}.pdf"
        #key(1)指明x轴的title从偏移量(1)开始
        plot "${file}"  using 2:key(1),\
		for [i=3:7] '' using i

		EOF
	fi
done

==> ret/result/algorithm/connected component/cc_communication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.18
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set key left
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Communication cost(GB)" font "Times_New_Roman, 24" offset -3, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"50" 50,"100" 100,"150" 150,">200" 200) 
		set yrange [0:200]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/connected component/cc_runtime.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.18
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Runing Time(s)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"200" 200,"400" 400,"600" 600,"800" 800,">1000" 1000) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		set yrange [0:1000]
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/pagerank/pagerank_communication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set xtics nomirror
		set ytics nomirror
		#set key left
		#set key box width 0.5
		#set key box font "Times_New_Roman, 16"
        
		# 设置图例在上面
		# set key out vert
		set key top outside 
		set key above width 1 vertical maxrows 2
		#set key box width 0.3
		set key font "Times_New_Roman, 16"
		set key vertical Left
		set key reverse
		
		set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Communication cost(TB)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"0.2" 0.2,"0.4" 0.4,"0.6" 0.6,"0.8" 0.8,"1" 1, ">1.2" 1.2) 
		set yrange [0:1.2]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/pagerank/pagerank_runtime.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set xtics nomirror
		set ytics nomirror
		set key left
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Runing Time(s)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3)  
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		set yrange [0:3]
		set ytics ("0" 0,"0.5" 0.5,"1" 1,"1.5" 1.5,"2" 2,"2.5" 2.5,">3" 3)
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/pagerank/图例在里面的/pagerank_communication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set xtics nomirror
		set ytics nomirror
		set key left
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Communication cost(TB)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"0.2" 0.2,"0.4" 0.4,"0.6" 0.6,"0.8" 0.8,"1" 1, ">1.2" 1.2) 
		set yrange [0:1.2]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/pagerank/图例在里面的/pagerank_runtime.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set xtics nomirror
		set ytics nomirror
		set key left
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Runing Time(s)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3)  
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		set yrange [0:3]
		set ytics ("0" 0,"0.5" 0.5,"1" 1,"1.5" 1.5,"2" 2,"2.5" 2.5,">3" 3)
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/pagerank_communication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# set key out vert
		set key left
		set key box width 0.5
		set key box font "Times_New_Roman, 16"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Communication cost(TB)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"0.2" 0.2,"0.4" 0.4,"0.6" 0.6,"0.8" 0.8,"1" 1, ">1.2" 1.2) 
		set yrange [0:1.2]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::4 using 4 lc 2 title "Hashing",'' every ::1::4 using 5 lc 3 title "DBH",'' every ::1::4 using 6 lc 4 title "Mint",'' every ::1::4 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/sssp/sssp_communication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 8
		# set key out vert
		set key left top
		set key box width 0.5
		set key box font "Times_New_Roman, 15"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Communication cost(GB)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "Hashing",'' every ::1::8 using 3 lc 1 title "DBH",'' every ::1::8 using 4 lc 2 title "HDRF",'' every ::1::8 using 5 lc 3 title "Greedy",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/algorithm/sssp/sssp_runtime.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 8
		# set key out vert
		set key left top
		set key box width 0.5
		set key box font "Times_New_Roman, 15"
        set xlabel "Graph Dataset" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Runing Time(s)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("UK" -0.1,"IT" 0.9,"Arabic" 2.1,"WebBase" 3.3) 
		set ytics ("0" 0,"100" 100,"200" 200,"300" 300,"400" 400,">500" 500) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		set yrange [0:500]
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::4 using 2 lc 0 title "Hashing",'' every ::1::8 using 3 lc 1 title "DBH",'' every ::1::8 using 4 lc 2 title "HDRF",'' every ::1::8 using 5 lc 3 title "Greedy",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUSP"
		EOF
	fi
done

==> ret/result/batchsize/batchsize_RF.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.95
		unset key
        set xlabel "batch size B/640" font "Times_New_Roman, 24" offset 0, -0.5
		set xtics ("1" 0.1,"2" 1,"3" 2,"4" 3,"5" 4,"6" 5,"7" 6,"8" 7,"9" 8,"10" 9) 
		#set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Replication factor" font "Times_New_Roman, 24" offset -1.5, -1
		set yrange [1.9:2.1]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::10 using 2 with lp lt 3 lw 2 pt 3 ps 1.5
		EOF
	fi
done

==> ret/result/batchsize/batchsize_time.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.95
		unset key
        set xlabel "batch size B/640" font "Times_New_Roman, 24" offset 0, -0.5
		set xtics ("1" 0.1,"2" 1,"3" 2,"4" 3,"5" 4,"6" 5,"7" 6,"8" 7,"9" 8,"10" 9) 
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Runing time(s)" font "Times_New_Roman, 24" offset -1.5, -1
		set yrange [0:2]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::10 using 2 with lp lt 2 lw 2 pt 2 ps 1.5
		EOF
	fi
done

==> ret/result/clugp_without_game/cwg_it-2004.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.95
		
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
		#set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Replication factor" font "Times_New_Roman, 24" offset -2,0
		set xtics ("4" 0.1,"8" 1,"16" 2,"32" 3,"64" 4,"128" 5,"256" 5.8) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 23"
		set yrange[1:4]
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 title "CLUGP" with lp lt 2 lw 2 pt 2 ps 1.5,'' every ::1::8 using 3 title "CLUGP-G" with lp lt 3 lw 2 pt 3 ps 1.5
		EOF
	fi
done

==> ret/result/clugp_without_game_and split/cws_it-2004.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.95
		set xtics nomirror
		set ytics nomirror
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
		#set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Replication factor" font "Times_New_Roman, 24" offset -2,0
		#set y2label "PangRank Runtime(s)" font "Times_New_Roman, 24" offset -2,0
		set xtics ("4" 0.1,"8" 1,"16" 2,"32" 3,"64" 4,"128" 5,"256" 5.8) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 23"
		#set y2tics font "Times_New_Roman, 23"
		set yrange[1:7]
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 title "CLUGP" with lp lt 2 lw 2 pt 2 ps 1.5,'' every ::1::8 using 3 title "CLUGP-S" with lp lt 3 lw 2 pt 3 ps 1.5,'' every ::1::8 using 4 title "CLUGP-G" with lp lt 4 lw 2 pt 3 ps 1.5
		EOF
	fi
done

==> ret/result/memory/memory.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set xtics nomirror
		set ytics nomirror
		set style data histogram
		set style fill pattern 3
		# set key out vert
		# set key left top
		# set key box width 0.5
		# set key box font "Times_New_Roman, 14"
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Memory cost(GB)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 6.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
        unset key
		#set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/memory/twitter/memory.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.98
		set xtics nomirror
		set ytics nomirror
		set style data histogram
		set style fill pattern 3
		# set key out vert
		# set key left top
		# set key box width 0.5
		# set key box font "Times_New_Roman, 14"
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Memory cost(GB)" font "Times_New_Roman, 24" offset -3, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 6.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		set ytics ("0" 0,"2" 2,"4" 4,"6" 6,"8" 8,">10" 10)
		set yrange [0:10]
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
        unset key
		#set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/memory/模式一/memory.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.10
		# right
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set xtics nomirror
		set ytics nomirror
		
		# 设置图例在上面
		# set key out vert
		set key top outside 
		set key above width 1 vertical maxrows 2
		#set key box width 0.3
		set key font "Times_New_Roman, 16"
		
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Memory cost(GB)" font "Times_New_Roman, 18" offset 0.29, -1
		set xtics ("4" -0.1,"8" 0.9,"16" 1.9,"32" 2.9,"64" 3.9,"128" 4.9,"256" 6.1) 
		set xtics font "Times_New_Roman, 22"
		set ytics font "Times_New_Roman, 18"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/rebuttle/batchsize/batchsize.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.85
    # 去除x轴和y轴多余的坐标刻度
    set xtics nomirror
    set ytics nomirror
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
    set xlabel "batch size B/640" font "Times_New_Roman, 24" offset 0, -0.5
		set xtics ("1" 0.1,"2" 1,"3" 2,"4" 3,"5" 4,"6" 5,"7" 6,"8" 7,"9" 8,"10" 9) 
		# set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
    set ylabel "Replication factor" font "Times_New_Roman, 24" offset -1.5, -1
		set yrange [1.95:2.1]
		set xtics font "Times_New_Roman, 20"
		set ytics font "Times_New_Roman, 20"
		# y2坐标
		set y2label "Runtime(s)" font "Times_New_Roman, 24" offset 2,0
		set y2tics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
        
		set key
		set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::10 using 2 title "RF" with lp lt 2 lw 2 pt 2 ps 1.5 axis x1y1, '' every ::1::10 using 3 title "Runtime" with lp lt 3 lw 2 pt 2 ps 1.5 axis x1y2
		EOF
	fi
done

==> ret/result/rebuttle/imbalance factor/imbalance_factor.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set xtics nomirror
		set ytics nomirror
		#去除图例
		#set key left top #outside 
		set key top outside 
   set key above width 0.3 vertical maxrows 1
		set key samplen 2
		#set key spacing 0.1 图例的宽度
		#set key width 0.01 vertical maxrows 1
		set key font "Times_New_Roman, 16"
		set xlabel "Imbalance factor" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Replication factor" font "Times_New_Roman, 24" offset -1, -1

		set xtics ("1" -0.1,"1.02" 1.0,"1.04" 2.1,"1.06" 3.1,"1.08" 4.1,"1.1" 5.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "Arabic",'' every ::1::8 using 3 lc 1 title "IT",'' every ::1::8 using 4 lc 2 title "UK",'' every ::1::8 using 5 lc 3 title "Web"
		EOF
	fi
done

==> ret/result/rebuttle/latency/latency.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set xtics nomirror
		set ytics nomirror
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
    set xlabel "latency" font "Times_New_Roman, 25" offset 0, -0.55
    set ylabel "Algo runtime(s)" font "Times_New_Roman, 26" offset -1.8, -1
		set xtics ("10ms" 0,"50ms" 1.0,"100ms" 2.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 21"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/rebuttle/latency/new/comp_comm.sh <==

		gnuplot <<- EOF
		# 设置分隔符
		set datafile separator ","
		
		# 设置图片边框
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.18
		# right
		set rmargin at screen 0.98
		
		# 删除多余刻度
		set xtics nomirror
		set ytics nomirror
		
		# 设置柱状图
		#set style data histogram
		#set style fill pattern 3
		
		# 设置柱状图stack
		#set style histogram rowstack gap 1
		set style fill solid border -1
		
		# 设置图例在上面
		# set key out vert
		set key top outside 
		set key above width 0.3 height 0.3 vertical maxrows 3
		#set key box width 0.3
		#set key box font "Times_New_Roman, 16"
		set key font "Times_New_Roman, 14"
		set key vertical Left
		set key reverse
  
		
		
		# 设置坐标轴
    set xlabel "Latency" font "Times_New_Roman, 24" offset 0, -0.5
    set ylabel "Runtime (s)" font "Times_New_Roman, 24" offset -2, -1
		set xtics ("10ms" 1,"50ms" 2,"100ms" 3)
    set ytics 400
		#set ytics ("0" 0,"400" 400,"800" 800,"1200" 1200,"1600" 1600,"2000" 2000) 
		#set yrange [0:2500]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		
		# 画图
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
    set term pdfcairo
    set output "result.pdf"
		
		# 设置常量
    set style fill solid border -1
    num_of_categories=2
    set boxwidth 0.1  # 设置柱子的宽度
    dx=0.1
    offset=-0.1+1
    
    # $符号前面一定要加\，不然shell运行下无法识别
    # 以下代码是一条一条柱子画的图，using $0+offset是指定在x轴上的偏移.$0表明x轴上的数据，offset+dx表示偏离量
    plot 'HDRF.csv' every ::1::4 using (\$0+offset):(\$2+\$3) title "communication" linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset):2 title "HDRF" lc 0 with boxes,\
         'Greedy.csv' every ::1::4 using (\$0+offset+dx):(\$2+\$3) notitle linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset+dx):2 title "Greedy" lc 1 with boxes,\
         'Hashing.csv' every ::1::4 using (\$0+offset+2*dx):(\$2+\$3) notitle linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset+2*dx):2 title "Hashing" lc 2 with boxes,\
         'DBH.csv' every ::1::4 using (\$0+offset+3*dx):(\$2+\$3) notitle linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset+3*dx):2 title "DBH" lc 3 with boxes,\
         'Mint.csv' every ::1::4 using (\$0+offset+4*dx):(\$2+\$3) notitle linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset+4*dx):2 title "Mint" lc 4 with boxes,\
         'CLUGP.csv' every ::1::4 using (\$0+offset+5*dx):(\$2+\$3) notitle linecolor rgb "white" with boxes, '' every ::1::4 using (\$0+offset+5*dx):2 title "CLUGP" lc 5 with boxes
       
		EOF


==> ret/result/rebuttle/relative weight/relative_weight.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set xtics nomirror
		set ytics nomirror
		#去除图例
		#set key left top #outside 
		set key top outside 
   set key above width 0.3 vertical maxrows 1
		set key samplen 2
		#set key spacing 0.1 图例的宽度
		#set key width 0.01 vertical maxrows 1
		set key font "Times_New_Roman, 16"
		set yrange [1:3]
		set yrange [1:3]
		set xlabel "Relative weight" font "Times_New_Roman, 24" offset 0, -0.55
		set ylabel "Replication factor" font "Times_New_Roman, 24" offset -1, -1
		set xtics ("0.1" -0.1,"0.3" 1.0,"0.5" 2.1,"0.7" 3.1,"0.9" 4.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "Arabic",'' every ::1::8 using 3 lc 1 title "IT",'' every ::1::8 using 4 lc 2 title "UK",'' every ::1::8 using 5 lc 3 title "Web"
		EOF
	fi
done

==> ret/result/rebuttle/sample/sample.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
		set xtics nomirror
		set ytics nomirror
    set yrange [0.5:3.5]
    set xlabel "sample graph size" font "Times_New_Roman, 25" offset 0, -0.55
    set ylabel "Replication factor" font "Times_New_Roman, 26" offset -1.8, -1
		set xtics ("10K,1M" -0.1,"1M,5M" 1.0,"5M,10M" 2.1,"10M,60M" 3.3) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/replication/bar chart/replication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		set xtics nomirror
		set ytics nomirror
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
        set xlabel "number of partitions" font "Times_New_Roman, 25" offset 0, -0.55
        set ylabel "Replication factor" font "Times_New_Roman, 26" offset -1.8, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 6.1) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done

==> ret/result/replication/bar chart/twitter/replication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.1
		set rmargin at screen 0.98
		set style data histogram
		set style fill pattern 3
		# key
		# 设置图例
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
		# label
		set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
        set ylabel "Replication factor" font "Times_New_Roman, 24" offset 0.29, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 6.1) 
		set xtics font "Times_New_Roman, 22"
		set ytics font "Times_New_Roman, 18"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		#set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "CLUGP"
		EOF
	fi
done

==> ret/result/replication/line chart/replication.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.175
		set rmargin at screen 0.925
		#set style data histogram
		#set style fill pattern 3
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 14"
        set xlabel "number of partitions" font "Times_New_Roman, 15"
        set ylabel "Replication factor" font "Times_New_Roman, 15"
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 6.1) 
		set xtics font "Times_New_Roman, 15"
		set ytics font "Times_New_Roman, 15"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		set title "${title_name}" font "Times_New_Roman, 15"
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 title "HDRF" with lp lt 2 lw 2 pt 2 ps 1.5,'' every ::1::8 using 3 title "Greedy" with lp lt 3 lw 2 pt 3 ps 1.5,'' every ::1::8 using 4 title "Hashing" with lp lt 4 lw 2 pt 4 ps 1.5,'' every ::1::8 using 5 title "DBH" with lp lt 5 lw 2 pt 5 ps 1.5,'' every ::1::8 using 6 title "Mint" with lp lt 6 lw 2 pt 6 ps 1.5,'' every ::1::8 using 7 title "Clusp" with lp lt 7 lw 2 pt 7 ps 1.5
		EOF
	fi
done

==> ret/result/thread/thread.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 

		gnuplot <<- EOF
		set datafile separator ","
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.15
		# right
		set rmargin at screen 0.95
		
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
        set xlabel "number of threads" font "Times_New_Roman, 24" offset 0, -0.5
		#set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Speedup" font "Times_New_Roman, 24" offset -1.7, 0
		set yrange[1:7]
		set xtics ("2" 0.1,"4" 1,"8" 2,"16" 3,"32" 4) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
 
		set key
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::2::8 using 2 title "UK" with lp lt 2 lw 2 pt 2 ps 1.5,'' every ::2::8 using 3 title "IT" with lp lt 3 lw 2 pt 3 ps 1.5,'' every ::2::8 using 4 title "Arabic" with lp lt 4 lw 2 pt 4 ps 1.5,'' every ::2::8 using 5 title "Webbase" with lp lt 6 lw 2 pt 6 ps 1.5
		EOF
	fi
done

==> ret/result/time/time.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.15
		set rmargin at screen 0.97
		#set style data histogram
		#set style fill pattern 3
		set key left top
		set key box width 0.1
		set key box font "Times_New_Roman, 20"
		set xtics nomirror
		set ytics nomirror
		
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Runtime(s)" font "Times_New_Roman,  24" offset -2, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 5.9) 
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
 
		#set key width 15
		set key
		#set key spacing 1
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 title "HDRF" with lp lt 2 lw 2 pt 2 ps 1.5,'' every ::1::8 using 3 title "Greedy" with lp lt 4 lw 2 pt 4 ps 1.5,'' every ::1::8 using 4 title "Hashing" with lp lt 6 lw 2 pt 6 ps 1.5,'' every ::1::8 using 5 title "DBH" with lp lt 8 lw 2 pt 8 ps 1.5,'' every ::1::8 using 6 title "Mint" with lp lt 12 lw 2 pt 12 ps 1.5,'' every ::1::8 using 7 title "CLUGP" with lp lt 3 lw 2 pt 3 ps 1.5
		EOF
	fi
done

==> ret/result/time/twitter/comp_comm.sh <==

		gnuplot <<- EOF
		# 设置分隔符
		set datafile separator ","
		
		# 设置图片边框
		# buttom 
		set bmargin at screen 0.2
		# left
		set lmargin at screen 0.18
		# right
		set rmargin at screen 0.98
		
		# 删除多余刻度
		set xtics nomirror
		set ytics nomirror
		
		# 设置柱状图
		#set style data histogram
		#set style fill pattern 3
		
		# 设置柱状图stack
		#set style histogram rowstack gap 1
		set style fill solid border -1
		
		# 设置图例
		#set key
		# set key out vert
		#set key left
		#set key box width 0.5
		
		set key left 
		set key box width 0.5
		set key box font "Times_New_Roman, 20"
  
		
		# 设置坐标轴
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
		set xlabel "32 partitions on Twitter" font "Times_New_Roman, 24" offset 0, -0.5
		set ylabel "Runtime (s)" font "Times_New_Roman, 24" offset -2, -1
		#set xtics ("Twitter" 0)
		#set ytics ("0" 0,"0.2" 0.2,"0.4" 0.4,"0.6" 0.6,"0.8" 0.8,"1" 1, ">1.2" 1.2) 
		#set yrange [0:2500]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 20"
		
		# 画图
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
    set term pdfcairo
    set output "runtime.pdf"
		
		# 设置折叠图
		set style histogram columnstacked
		set style data histogram 
		set key autotitle columnheader
		set style fill solid noborder
		set boxwidth 2
		
		# 设置常量
		set style fill solid border -1
		num_of_categories=2
		set boxwidth 0.1  # 设置柱子的宽度
		dx=0.1
		offset=-0.1
    
		plot 'data.csv' using 2, '' using 3:key(1)
       
		EOF


==> ret/result/time/twitter/time_old.sh <==
#!bin/sh
for file in * 
do
	if [ "${file##*.}"x = "csv"x ]
	then 
		title_name=""
		if [[ $file =~ "uk-2002" ]]
		then
		#注意shell脚本等号两侧是不能有空格的！！
			title_name="uk-2002"
		elif [[ $file =~ "it-2004" ]]
		then
			title_name="it-2004"
		elif [[ $file =~ "arabic-2005" ]]
		then
			title_name="arabic-2005"
		elif [[ $file =~ "webbase-2001" ]]
		then
			title_name="webbase-2001"
		fi
		gnuplot <<- EOF
		set datafile separator ","
		set bmargin at screen 0.2
		set lmargin at screen 0.18
		set rmargin at screen 0.97
		set style data histogram
		set style fill pattern 3
		set key left top
		set key box width 0.1
		set key box font "Times_New_Roman, 20"
		set xtics nomirror
		set ytics nomirror
		
        set xlabel "number of partitions" font "Times_New_Roman, 24" offset 0, -0.5
		set x2label "×{10}^3" font "Times_New_Roman , 20" offset -25, -1
        set ylabel "Runing time(seconds)" font "Times_New_Roman,  24" offset -3, -1
		set xtics ("4" 0.1,"8" 1.1,"16" 2.1,"32" 3.1,"64" 4.1,"128" 5.1,"256" 5.9) 
		set ytics ("0" 0,"2" 2,"4" 4,"6" 6,"8" 8,">10" 10)
		set yrange [0:10]
		set xtics font "Times_New_Roman, 24"
		set ytics font "Times_New_Roman, 24"
		# 这里一定要在{title_name}两端加上双引号，否则不会识别为字符串
		# set title "${title_name}" font "Times_New_Roman, 15"
 
		#set key width 15
		unset key
		#set key spacing 1
        set term pdfcairo
        set output "${file}.pdf"
        plot "${file}" every ::1::8 using 2 lc 0 title "HDRF",'' every ::1::8 using 3 lc 1 title "Greedy",'' every ::1::8 using 4 lc 2 title "Hashing",'' every ::1::8 using 5 lc 3 title "DBH",'' every ::1::8 using 6 lc 4 title "Mint",'' every ::1::8 using 7 lc 7 title "CLUGP"
		EOF
	fi
done
